Fast Approximation of Persistence Diagrams with Guarantees

This paper presents an algorithm for the efficient approximation of the saddle-extremum persistence diagram of a scalar field. Vidal et al. introduced recently a fast algorithm for such an approximation (by interrupting a progressive computation framework). However, no theoretical guarantee was provided regarding its approximation quality. In this work, we revisit the progressive framework of Vidal et al. and we introduce in contrast a novel approximation algorithm, with a user controlled approximation error, specifically, on the Bottleneck distance to the exact solution. Our approach is based on a hierarchical representation of the input data, and relies on local simplifications of the scalar field to accelerate the computation, while maintaining a controlled bound on the output error. The locality of our approach enables further speedups thanks to shared memory parallelism. Experiments conducted on real life datasets show that for a mild error tolerance (5% relative Bottleneck distance), our approach improves runtime performance by 18% on average (and up to 48% on large, noisy datasets) in comparison to standard, exact, publicly available implementations. In addition to the strong guarantees on its approximation error, we show that our algorithm also provides in practice outputs which are on average 5 times more accurate (in terms of the L2-Wasserstein distance) than a naive approximation baseline. We illustrate the utility of our approach for interactive data exploration and we document visualization strategies for conveying the uncertainty related to our approximations.

==> tables/table_perf.py <==
import os
import numpy as np

dataset_list=[]
with open("../multiresDataSets/data_list","r") as whitelist:
    for line in whitelist.readlines():
        print(line)
        toRead=line.split(" ")[1]
        dataset=line.split(" ")[0]
        print(toRead)
        if(int(toRead)==1):
            print('yay')
            dataset_list.append(dataset)
            print(dataset)
    whitelist.close()

files=os.listdir("../data/")
output_folder="./outputs/"
for para in ["1threads"]:

    perfTable = [["Dataset", "FTM", "Vidal\\cite{vidal21}", "Ours $\\epsilon = 1\%$", "Ours $\\epsilon = 5\%$", "Ours $\\epsilon = 10\%$", "5\% speed up"]]#,"ftm staircase 20%", "ftm staircase 10%", "ftm staircase 5%", "TVCG","uc1 20%", "uc1 10%", "uc1 5%", "uc1 0%","uc2 40->20%", "uc2 20->10%", "uc2 10->5%", "2bis 0.1 -> 0", "2ter to 0.1->0"]]

    # for method in ["st ", "st tvcg", "uc1 "]:
    #     for eps in [0.0,0.01,0.02,0.03,0.04,0.05,0.1,0.2,0.3,0.4,0.15]:
    #         perfTable[0].append(method+str(eps))

    # perfTableCP = [["dataset", "ftm", "non progressive", "progressive"]]
    speedUp_mean=0
    for i,dataset in enumerate(dataset_list):
        dataset=dataset.split(".")[0]
        print(dataset)
        if(dataset=="ctBones"):
            perfTable.append(["foot"])
        elif(dataset=="at"):
            perfTable.append(["AT"])
        elif(dataset=="ethanediol"):
            perfTable.append(["ethaneDiol"])
        else:
            perfTable.append([dataset])
        # perfTableCP.append([dataset])

        # FTM PD
        values=[]
        for itry in range(1,13):
            timeFTM=0
            filename = output_folder  +  "ftm_" + dataset + "_" + para + "_try_" + str(itry)

            with open(filename, "r") as f:
                for line in f.readlines():
                    line=line.split(" ")
                    if(len(line)>2):
                        if(line[1]=="\x1b[0mTotal"):
                            result=line[-1]
                            result=result.split("[")[1]
                            result=result.split("s")[0]
                            timeFTM+=float(result)
                f.close()
            values.append(timeFTM)

        values.sort()
        values = values[1:-1]
        mean = sum(values)/len(values)
        bestTime=mean
        perfTable[i+1].append(format(mean, '.2f'))

        # TTK PD
        # values=[]
        # for itry in range(1,13):
        #     time=0
        #     filename = output_folder  +  "ttk_" + dataset + "_" + para + "_try_" + str(itry)

        #     with open(filename, "r") as f:
        #         for line in f.readlines():
        #             line=line.split(" ")
        #             if(len(line)>2):
        #                 if(line[1]=="\x1b[0mTotal"):
        #                     result=line[-1]
        #                     result=result.split("[")[1]
        #                     result=result.split("s")[0]
        #                     time=float(result)
        #         f.close()
        #     values.append(time)

        # values.sort()
        # values = values[1:-1]
        # mean = sum(values)/len(values)
        # perfTable[i+1].append(format(mean, '.2f'))

        # TVCG NP
        # values=[]
        # for itry in range(1,13):
        #     time=0
        #     filename = output_folder  +  "tvcg_np_" + dataset + "_" + para + "_try_" + str(itry)

        #     with open(filename, "r") as f:
        #         for line in f.readlines():
        #             line=line.split(" ")
        #             if(len(line)>2):
        #                 if(line[1]=="\x1b[0mTotal"):
        #                     result=line[-1]
        #                     result=result.split("[")[1]
        #                     result=result.split("s")[0]
        #                     time=float(result)
        #         f.close()
        #     values.append(time)

        # values.sort()
        # values = values[1:-1]
        # mean = sum(values)/len(values)
        # perfTable[i+1].append(format(mean, '.2f'))

        # TVCG Prog
        values=[]
        for itry in range(1,13):
            time=0
            filename = output_folder  +  "tvcg_" + dataset + "_" + para + "_try_" + str(itry)

            with open(filename, "r") as f:
                for line in f.readlines():
                    line=line.split(" ")
                    if(len(line)>2):
                        if(line[1]=="\x1b[0mTotal"):
                            result=line[-1]
                            result=result.split("[")[1]
                            result=result.split("s")[0]
                            time=float(result)
                f.close()
            values.append(time)

        values.sort()
        values = values[1:-1]
        mean = sum(values)/len(values)
        perfTable[i+1].append(format(mean, '.2f'))
        bestTime = min(bestTime, mean)
        # bestTime = mean
        
        # for method in ["stairs_", "stairs_tvcg_","adaptive_uc1_"]:
        speedUp=-1
        for method in ["adaptive_uc1_"]:
            # for eps in [0.0,0.01,0.02,0.03,0.04,0.05,0.1,0.2,0.3,0.4,0.5]:
            for eps in [0.01, 0.05, 0.1]:
                values=[]
                for itry in range(1,13):
                    time=0
                    filename = output_folder  +  method + dataset + "_eps" + str(eps) + "_" + para + "_try_" + str(itry)

                    if(dataset=="aneurism" and eps==0.05 and itry==1):
                        print(filename)
                    with open(filename, "r") as f:
                        for line in f.readlines():
                            line=line.split(" ")
                            if(len(line)>2):
                                if(line[1]=="\x1b[0mTotal" or line[1]=="\x1b[0mComplete"):
                                    if(line[2]!="memory"):
                                        result=line[-1]
                                        result=result.split("[")[1]
                                        result=result.split("s")[0]
                                        time+=float(result)
                                        if(dataset=="aneurism" and eps==0.05 and itry==1):
                                            print(method + " aneurism : " +str(result))
                        f.close()
                    values.append(time)

                values.sort()
                values = values[1:-1]
                mean = sum(values)/len(values)
                perfTable[i+1].append(format(mean, '.2f'))
                if(eps==0.05):
                    speedUp = mean/bestTime
        
        # speedUp = (speedUp - 1)/speedUp * 100
        speedUp = 1-speedUp
        speedUp_mean+=speedUp
        perfTable[i+1].append(format(speedUp, '.1f')+"\%")

        # for eps in ["0.2","0.1","0.05"]:
        #     timeFTM=0
        #     with open("./outputs/ftm_stairs_"+dataset+"_eps"+str(eps), "r") as f:
        #         for line in f.readlines():
        #             line=line.split(" ")
        #             if(len(line)>2):
        #                 if(line[1]=="Total"):
        #                     # count+=1
        #                     # timeFTMSum+=float(line[-1])
        #                     # print(line[-1])
        #                     timeFTM+=float(line[-1])
        #         perfTable[i+1].append(timeFTM)
        #        values.append(timeFTM)
        #        f.close()
        #values.sort()
        #values = values[1:-1]
        #mean = sum(values)/len(values)
        #perfTable[i+1].append(format(mean, '.2f'))

        ## FTM CP
        #values=[]
        #for itry in range(0,12):
        #    timeTTK=0
        #    # print("./outputs_average_cp/ttk_"+dataset+para+"_try"+str(itry))
        #    with open("./outputs_average_cp/ttk_"+dataset+para+"_try"+str(itry), "r") as f:
        #        for line in f.readlines():
        #            line=line.split(" ")
        #            if(len(line)>4):
        #                if(line[4]=="processed"):
        #                    timeTTK+=float(line[6])

        #        values.append(timeTTK)
        #        f.close()
        #values.sort()
        #values = values[1:-1]
        #mean = sum(values)/len(values)
        #perfTableCP[i+1].append(format(mean, '.2f'))

        ## nonprog 
        #timeNPSum=0
        #values=[]
        #for itry in range(0,12):
        #    timeNP=0
        #    with open("./outputs_average//nonProg_"+dataset+para+"_try"+str(itry), "r") as f:
        #        for line in f.readlines():
        #            line=line.split(" ")
        #            if(len(line)>1):
        #                line2 = line
        #                if(line2[1]=='\x1b[0mComplete'):
        #                    result=line2[-1]
        #                    result=result.split("[")[1]
        #                    result=result.split("s")[0]
        #                    timeNP+=float(result)
        #                    values.append(timeNP)
        #        f.close()

        #values.sort()
        #values = values[1:-1]
        #mean = sum(values)/len(values)
        #perfTable[i+1].append(format(mean, '.2f'))

        ##nonprog CP
        #values=[]
        #for itry in range(0,12):
        #    timeTTK=0
        #    # print("./outputs_average_cp/nonProg_"+dataset+para+"_try"+str(itry))
        #    with open("./outputs_average_cp/nonProg_"+dataset+para+"_try"+str(itry), "r") as f:
        #        for line in f.readlines():
        #            line=line.split(" ")
        #            # print(line)
        #            if(len(line)>4):
        #                if(line[4]=="processed"):
        #                    timeTTK+=float(line[6])
        #                    print("got ", timeTTK)

        #        values.append(timeTTK)
        #        f.close()
        #values.sort()
        #values = values[1:-1]
        #mean = sum(values)/len(values)
        #perfTableCP[i+1].append(format(mean, '.2f'))
        #print(values)
        #print(perfTableCP)


                            #tvcg 
        # with open("./outputs/tvcg_"+dataset,"r") as f:
        #     for line in f.readlines():
        #         line=line.split(" ")
        #         if(len(line)>1):
        #             line2 = line
        #             if(line2[1]=='\x1b[0mComplete'):
        #                 result=line2[-1]
        #                 result=result.split("[")[1]
        #                 result=result.split("s")[0]
        #                 time=float(result)
        #                 # values.append(time)
        #                 print(time)
        #                 perfTable[i+1].append(
table = perfTable
print(perfTable)
with open("./table_perf.tex","w") as f:
    f.write("\\begin{tabular}{|l|rr|rrr|r|}\n")
    f.write("\hline\n")
    f.write("Dataset & FTM\cite{gueunet_tpds19} &Vidal\\cite{vidal21} & \multicolumn{4}{c|}{Ours} \\\\ \n")
    f.write(" & & & $\\epsilon=1\\%$ & $\\epsilon=5\\%$ & $\\epsilon=10\\%$ & 5\\% speed up\\\\ \n")
    # f.write("%s\\\\\n" % " & ".join(str(col) for col in table[0]))
    f.write("\hline\n")
    # f.write("    &\multicolumn{3}{c|}{Critical Points}&\multicolumn{3}{c|}{Persistence Diagram}\\\\\n")
    # f.write(" Data set &1 core&8 cores&{\\small Speedup}&  1 core& 8 cores & {\small Speedup}\\\\\n")
    # f.write("{Data set} & 1th & 8th & 1th & 8th& 1th & 8th\\\\\n")
    # f.write("\hline\n")
    for row in table[1:]:
        f.write("%s\\\\\n" % " & ".join(col.title() for col in row))
    f.write("\hline\n")
    f.write("\\end{tabular}\n")

print("Speed up mean ", speedUp_mean/len(dataset_list))

